Visualization for Trust in Machine Learning Revisited: The State of the Field in 2023

Visualization for explainable and trustworthy machine learning remains one of the most important and heavily researched fields within information visualization and visual analytics with various application domains, such as medicine, finance, and bioinformatics. After our 2020 state-of-the-art report comprising 200 techniques, we have persistently collected peer-reviewed articles describing visualization techniques, categorized them based on the previously established categorization schema consisting of 119 categories, and provided the resulting collection of 542 techniques in an online survey browser. In this survey article, we present the updated findings of new analyses of this dataset as of fall 2023 and discuss trends, insights, and eight open challenges for using visualizations in machine learning. Our results corroborate the rapidly growing trend of visualization techniques for increasing trust in machine learning models in the past three years, with visualization found to help improve popular model explainability methods and check new deep learning architectures, for instance.

==> supplementary/src/codepen-plotly-code-histograms.js <==
// Navigate to Codepen from, e.g., https://plotly.com/javascript/bar-charts/ , and change the JS code to the following:


let trace1_x = [1, 2, 3, 4, 5, 6, 7, 8, 10];
let trace1_y = [453, 68, 41, 23, 8, 3, 2, 3, 1];

var trace1 = {
  x: trace1_x,
  y: trace1_y,
  xaxis: 'x',
  type: 'bar',
  name: '2020 data',
  text: trace1_y.map(String),
  textposition: 'auto',
  hoverinfo: 'none',
};

let trace2_x = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 26];
let trace2_y = [1129, 204, 79, 35, 33, 16, 5, 12, 6, 3, 3, 1, 2, 4, 2, 2, 2, 1];

var trace2 = {
  x: trace2_x,
  y: trace2_y,
  xaxis: 'x2',
  type: 'bar',
  name: '2023 data',
  text: trace2_y.map(String),
  textposition: 'auto',
  hoverinfo: 'none',
};

let trace3_y = [75.2, 11.3, 6.8, 3.8, 1.3, 0.5, 0.3, 0.5, 0.2];

var trace3 = {
  x: trace1_x,
  y: trace3_y,
  xaxis: 'x',
  yaxis: 'y2',
  type: 'bar',
  name: '2020 data (%)',
  text: trace3_y.map((v) => v + '%'),
  textposition: 'auto',
  hoverinfo: 'none',
};

let trace4_y = [73.4, 13.3, 5.1, 2.3, 2.1, 1.0, 0.3, 0.8, 0.4, 0.2, 0.2, 0.1, 0.1, 0.3, 0.1, 0.1, 0.1, 0.1];

var trace4 = {
  x: trace1_x,
  y: trace4_y,
  xaxis: 'x2',
  yaxis: 'y2',
  type: 'bar',
  name: '2023 data (%)',
  text: trace4_y.map((v) => v + '%'),
  textposition: 'auto',
  hoverinfo: 'none',
};

var data = [trace1, trace2, trace3, trace4];

var layout = {
  xaxis: {
    tickvals: [1, 2, 3, 4, 5, 6, 7, 8, 10],
    domain: [0, (10)/(10+26)]
  },
  xaxis2: {
    tickvals: [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 26],
    domain: [(10+1)/(10+26), 1]
  },
  yaxis: {
    domain: [0.55, 1],
  },
  yaxis2: {
    autorange: false,
    range: [0, 100],
    domain: [0, 0.45],
    ticksuffix: '%',
  },
  grid: {rows: 2, columns: 2},
  subplots: [['xy', 'x2y'], ['xy2', 'x2y2']],
  legend: {"orientation": "h"},
  height: 750
};

var config = {
  toImageButtonOptions: {
    format: 'svg', // one of png, svg, jpeg, webp
    filename: 'custom_image',
    //height: 500,
    //width: 700,
    scale: 1 // Multiply title/legend/axis/canvas sizes by this factor
  }
};

Plotly.newPlot('myDiv', data, layout, config);






==> supplementary/src/topics_papers_tsv_sort.py <==
'''
Script for sorting TSV data copied from topics_papers in order to append
the information to the correlation matrix data

Implemented with Python 3
'''

import csv
import sys
import re

# Fully saturated topic colors - source values in range [0, 255]
# Data copied from the Excel file
TOPIC_COLORS_MAX_RGB_255 = [\
    (31, 119, 180),
    (255, 127, 14),
    (44, 160, 44),
    (227, 26, 28),
    (148, 103, 189),
    (140, 86, 75),
    (227, 119, 194),
    (127, 127, 127),
    (188, 189, 34),
    (23, 190, 207)
]

# The ordering used in other summary tables (copied from the survey browser: use the code for "entriesList" within "printSummaryTableLatex()", for instance,
# and then run "JSON.stringify(entriesList.map(d => d.id))" within the developer console)
ROW_ORDER = ["Aupetit2007Visualizing","Garg2008Model","Crossno2009LSAView","Jeong2009iPCA","Johansson2009Interactive","Sips2009Selecting","Talbot2009EnsembleMatrix","VanLong2009MultiClusterTree","Choo2010iVisClassifier","Ingram2010DimStiller","Kapoor2010Interactive","MacInnes2010Visual","Migut2010Visual","Piringer2010HyperMoVal","Schreck2010Techniques","Seifert2010Stress","Ahmed2011Steerable","Albuquerque2011Perception","Berger2011Uncertainty","Bremm2011Assisted","Lespinats2011CheckViz","May2011Guiding","Migut2011Interactive","Turkay2011Interactive","VanDenElzen2011BaobabView","Amorim2012iLAMP","Brown2012Dis","Engel2012Visual","Hoferlin2012Inter","Jankowska2012Relative","Kienreich2012Visual","Lee2012iVisClustering","Paiva2012Semi","Tatu2012Subspace","Fernstad2013Quality","Gleicher2013Explainers","Muhlbacher2013APartition","Alsallakh2014Visual","Bogl2014Visual","Chuang2014Interactive","Gotz2014Visualizing","Krause2014INFUSE","Lee2014A","Liu2014Distortion","Martins2014Visual","Molchanov2014Interactive","Padua2014Interactive","Rieck2014Enhancing","Stolper2014Progressive","Zeiler2014Visualizing","Zhao2014LoVis","Amershi2015ModelTracker","Bogl2015Integrating","Brooks2015FeatureInsight","Coimbra2016Explaining","Joia2015Uncovering","Kulesza2015Principles","Liu2015Visual","Rauber2015Interactive","Rieck2015Comparing","Rieck2015Persistent","Silva2015Attribute","Yosinski2015Understanding","Assala2016Interactive","Chen2016DropoutSeer","Frohler2016GEMSe","Gotz2016Adaptive","Kahng2016Visual","Krause2016Interacting","Krause2016SeekAView","Krause2016Using","Rieck2016Exploring","Stahnke2016Probing","Turkay2016Enhancing","Xia2016DimScanner","Zhang2016AVisual","Zhao2016Manifold","Zhou2016Dimension","Badam2017Steering","Bernard2017Combining","Chae2017Visualization","Cypko2017Visual","Jackle2017Pattern","Jiang2017Interactive","Krause2017AWorkflow","Kwon2017AxiSketcher","Liu2017Towards","Ma2017EasySVM","Micallef2017Interactive","Ming2017Understanding","Peltonen2017Negative","Rauber2017Visualizing","Ren2017Squares","Schneider2017Visual","Shao2017Interactive","Strezoski2017Plug","Sun2017Label","Tamagnini2017Interpreting","Wang2017Linear","Wongsuphasawat2018Visualizing","Zeng2017CNNComparator","Alsallakh2018Do","Alvarez2018On","Bernard2018Towards","Cashman2018RNNbow","Cavallo2018AVisual","Cavallo2018Track","Chegini2018Interactive","Chen2018AnchorViz","Cutura2018VisCoDeR","ElAssady2018ThreadRecostructor","Jentner2018Minions","Kahng2018ActiVis","Karer2018Panning","Kauer2018Mapping","Krause2018AUser","Kwon2018Clustervision","Laugel2018Defining","Li2018EmbeddingVis","Lin2018RCLens","Liu2018Analyzing","Liu2018AnalyzingtheT","Liu2018DeepTracker","Liu2018Visual","Liu2018VisualExploration","Muhlbacher2018TreePOD","Nie2018Visualizing","Olah2018The","Pezzotti2018DeepEyes","Rauber2018Projections","Sacha2018SOMFlow","Schall2018Visualization","Schneider2018Integrating","Sehgal2018Visual","Sevastjanova2018Going","Sherkat2018Interactive","Strobelt2018LSTMVis","Sun2018FraudVis","Thiagarajan2018Exploring","Vogogias2018BayesPiles","Wang2018GANViz","Wang2018The","Xia2018LDSScanner","Yan2018Homology","Zhao2018SkyLens","Arendt2019Towards","Bernard2019Visual","Caballero2019V","Cabrera2019FairVis","Cashman2019AUser","Cavallo2019Clustrophile2","Chegini2019Interactive","Chen2019LDA","Das2019BEAMES","Gil2019Towards","Guo2019Visualizing","Hamid2019Visual","Hohman2019Gamut","Hohman2019TeleGam","Hollt2019Focus","Huang2019GBRTVis","Janik2019Interpreting","Ji2019Visual","Kahng2019GAN","Kinkeldey2019Towards","Kwon2019RetainVis","Liu2019Latent","Liu2019NLIZE","Madsen2019Visualizing","Ming2019Interpretable","Ming2019RuleMatrix","Murugesan2019DeepCompare","Park2019ComDia","Roesch2019Visualization","Sacha2019VIS4ML","Saldanha2019ReLVis","Sawatzky2019Visualizing","Steinparz2019Visualization","Strobelt2019Seq2seq","Tyagi2019ICE","Vig2019A","Wang2019ATMSeer","Wang2019DeepVID","Wang2019DQNViz","Wang2019High","Xu2019EnsembleLens","Zhang2019Manifold","Zhao2019FeatureExplorer","Zhao2019iForest","Zhao2019Oui","Ahn2019FairSight","Bauerle2020Classifier","Borland2019Selection","Cashman2019Ablate","Chatzimparmpas2020t-viSNE","Collaris2020ExplainExplore","Das2020QUESTO","Fujiwara2019Supporting","Fujiwara2020An","Gehrmann2019Visual","Gleicher2020Boxer","Gomez2020ViCE","Gortler2020Uncertainty","Hazarika2019NNVA","He2020DynamicsExplorer","Hohman2020Summit","Hohman2020Understanding","Jaunet2020DRLViz","Johnson2020NJM","Jonsson2020Visual","Khayat2019VASSL","Lekschas2020PEAX","Li2020A","Li2020Visualizing","Li2021Inspecting","Ma2019Explaining","Ming2019ProtoSteer","Pan2020RCAnalyzer","Puhringer2020InstanceFlow","Sahoo2020Visually","Schlegel2020Towards","Shen2020Visual","Shrivastava2020iSeqL","Spinner2020explAIner","Sun2020DFSeer","Tenney2020The","Wang2020ConceptExplorer","Wang2020SCANViz","Wang2020Visual","Wang2021Visual","Weidele2020AutoAIViz","Wexler2019The","Yang2020Diagnosing","Yang2020How","Alharbi2021VNLP","Bernard2021A","Bernard2021ProSeCo","Bian2021Semantic","Bibal2021IXVC","Caballero2021PerSleep","Cao2021SHIM","Cashman2021CAVA","Chatzimparmpas2021StackGenVis","Chatzimparmpas2021VisEvol","Chen2021Interactive","Chen2021OoDAnalyzer","Cheng2021DECE","Chotisarn2021Deep","Das2021CACTUS","Das2021Geono","Deng2021RISSAD","Espadoto2021Self","Espadoto2021UnProjection","Francoise2021Marcelle","Garcia2021Visual","Gomez2021AdViCE","Guo2021Interpretable","Han2021IVDAS","Hepenstal2021Developing","Hinterreiter2021Projection","Hoque2021Outcome","Huang2021A","Ji2021USEVis","Jo2021ProReveal","Kim2021Learn","Knittel2021Visual","Krause2021Visual","Lee2021FedNLP","Li2021CNNPruner","Li2021SemanticAxis","Li2021T3","Lo2021CNERVis","Lu2021Evaluating","Ma2021A","Ma2021Visual","Marcilio2021Contrastive","Marcilio2021Explaining","Marcilio2021ExplorerTree","Meng2021VADAF","Mishra2021Designing","Munz2021Visual","Neto2021Explainable","Nguyen2021XMAP","Nourani2021Anchoring","Ono2021PipelineProfiler","Park2021HyperTendril","Park2021VATUN","Rathore2021TopoAct","Rojo2021AHMoSe","Rostamzadeh2021VERONICA","Roy2021Explainable","Schader2021LayoutExOmizer","Seng2021Visual","Sevastjanova2021Explaining","Sevastjanova2021QuestionComb","Shen2021An","Sperrle2021Learning","Spinner2021Speculative","Strobelt2021LMdiff","Sun2021EvoSets","Suschnigg2021Visual","Tabatabai2021Why","Thomas2021FacetRules","Tian2021Using","Wang2021CNN","Wang2021GAM","Wang2021HypoML","Wang2021Investigating","Wang2021VisualAnalytics","Xia2021GBMVis","Xie2021A","Xie2021Auditing","Xie2021Exploring","Xu2021mTSeer","Yang2021Interactive","Yarlagadda2021DocTable","Yeon2021Visual","Yuan2021An","Zhang2021A","Zhang2021MI3","Zhou2021Facilitating","Zytek2021Sibyl","Ahmed2022AutoCl","Antweiler2022Visualizing","Appleby2022HyperNP","Balayn2022How","Bauerle2022exploRNN","Bauerle2022Symphony","Beckmann2022Interactive","Bodria2022Explaining","Boggust2022Embedding","Boggust2022Shared","Bredius2022Visual","Chatzimparmpas2022FeatureEnVi","Chen2022HINT","Chen2022Towards","Cheng2022A","Cheng2022ACMViz","Cheng2022VBridge","Cherepanov2022Visualization","Collaris2022Comparative","Collaris2022StrategyAtlas","Eckelt2022Visual","Eirich2022IRVINE","Eirich2022RfX","Fujiwara2022Interactive","Gobbo2022xai","Gortler2022Neo","Grimmeisen2022VisGIL","Haedecke2022ScrutinAI","Han2022Explainable","He2022Where","Hinterreiter2022ConfusionFlow","Hografer2022Steering","Horak2022Visual","Jeon2022Measuring","Jeong2022Interactively","Jin2022GNNLens","Kaul2022Improving","Knittel2022Real","Konforti2022SIGN","Kwon2022DASH","Kwon2022RMExplorer","Li2022A","Liu2022Visualizing","Loreaux2022Boosting","Marcilio2022Semi","Medoc2022Visualizing","Meng2022ModelWise","Metz2022A","Mishra2022Why","Monadjemi2022Guided","Munechika2022Visual","Munz2022Visualization","Nakao2022Toward","Neto2022Multivariate","Neves2022Fast","Nourani2022DETOXER","Oliveira2022SDBM","Palmeiro2022Data","Park2022NeuroCartography","Pu2022matExplorer","Qian2022RCDVis","Ratzenbock2022Uncover","Rind2022Trustworthy","Rostamzadeh2022Visual","Schafer2022Interactive","Schlegel2022ViNNPruner","Sevastjanova2022LMFingerprints","Shrestha2022FairFuse","Sielaff2022Visual","Sivaraman2022Emblaze","Sohns2022Attribute","Strobelt2022GenNI","Suresh2022Intuitively","Theissler2022ConfusionVis","Varu2022ARMatrix","Velumani2022AQX","Wang2022Interpretability","Wang2022Learning","Wang2022M2Lens","Wang2022TimberTrek","Wang2022When","Witschard2022Interactive","Worland2022Visualization","Xie2022FairRankVis","Xuan2022VAC","Yang2022Diagnosing","Yuan2022Context","Yuan2022iSEA","Yuan2022SUBPLEX","Yuan2022VisualExploration","Zang2022EVNet","Zhang2022HyIDSVis","Zhang2022OneLabeler","Zhao2022Human","Zhou2022NeuroMapper","Zytek2022Sibyl","Adilova2023Re","Ahn2023ESCAPE","Alexandre2023Visual","Angelini2023A","Arnorsson2023Why","Arunkumar2023LINGO","Atzberger2023Large","Babu2023User","Bertucci2023DendroMap","Bienefeld2023Solving","Bykov2023DORA","Cabral2023Addressing","Cabrera2023Zeno","Chatzimparmpas2023HardVis","Chatzimparmpas2023VisRuler","Chen2023A","Chen2023Federated","Cheng2023Polyphony","Chu2023A","Collaris2023LEMON","Delaforge2023EBBE","Deng2023Visual","Dilawer2023MultiCaM","Feng2023PromptMagician","Feng2023XNLI","Floricel2023Roses","Fujiwara2023Feature","Ge2023Optimally","Ghai2023D","Guo2023Causalvis","Haedecke2023ScrutinAI","Hao2023TimeTuner","He2023VideoPro","Hilasaca2023A","Hografer2023Tailorable","Hong2023Visualizing","Hoque2023Visual","Horak2023xOpat","Hu2023Xaitk","Huang2023A","Huang2023ConceptExplainer","Jeon2023CLAMS","Jeon2023Classes","Jeon2023ZADU","Jeong2023Dimensionality","Jin2023A","Jin2023ShortcutLens","Joo2023Distributional","Kadir2023A","Kale2023EVM","Kerrigan2023SliceLens","Klaus2023A","Kwon2023Finspector","Lan2023MediVizor","Li2023How","Li2023Incorporation","Li2023ScatterUQ","Li2023SpectrumVA","Li2023Visual","Li2023VisualNeuron","Liu2023RankAxis","Lu2023Visual","Machado2023ShaRP","Meng2023Class","Metz2023VISITOR","Mir2023Circles","Mobaraki2023A","Morariu2023DumbleDR","Morgenshtern2023RiskFix","Onzenoodt2023Out","Piccolotto2023Data","Ploshchik2023MetaStackVis","Pomme2023NetPrune","Prasad2023ProactiV","Prasad2023The","Quadri2023Automatic","Ramsey2023Toward","Rathore2023VERB","Reif2023Visualizing","Robertson2023Angler","Schlegel2023Interactive","Sevastjanova2023Visual","Shao2023Visual","Shi2023MADDPGViz","Shi2023VDL","Shrestha2023Help","Simic2023XAIVIER","Sivaraman2023Ignore","Sohns2023Decision","Steinparz2023Visualizing","Strobelt2023Interactive","Sun2023Designing","Teng2023VISPUR","Thijssen2023Scaling","Troisemaine2023An","Tseng2023Collaborative","Tyagi2023NAS","Vieth2023ManiVault","Wang2023CommonsenseVIS","Wang2023DeepSeer","Wang2023DOMINO","Wang2023DRAVA","Wang2023Extending","Wang2023GAM","Wang2023HetVis","Wang2023Visual","Wang2023WebSHAP","Wang2023WizMap","Wentzel2023DASS","Wu2023ATICVis","Wu2023VizOPTICS","Xenopoulos2023Calibrate","Xenopoulos2023GALE","Xia2023Interactive","Xie2023Towards","Ye2023Visualizing","Yeh2023AttentionViz","Yen2023CrowdIDEA","Yuan2023Visual","Zeng2023iHELP","Zhang2023CohortVA","Zhang2023LabelVizier","Zhang2023SliceTeller","Zheng2023EmbeddingTree"]


if len(sys.argv) < 2:
	print("Error: missing input filepath for a TSV file with the source document-topics data!\n", file=sys.stderr)
	sys.exit(1)

#with open('topics_papers.tsv', 'r') as f:
with open(sys.argv[1], 'r') as f:
    csvreader = csv.reader(f, delimiter='\t')
    csv_rows = [row for row in csvreader]
    
    csv_header = csv_rows.pop(0)
    
    # Sort the rows
    # If possible, use the order copied from elsewhere
    if ROW_ORDER is not None and len(ROW_ORDER) > 0:
        csv_rows.sort(key=lambda row: ROW_ORDER.index(row[0]))
    else:
        # Try to sort the rows in more or less the same order as in other summary tables,
        # i.e. by year (primary) and author/ID (secondary)
        # The order of sorting steps has to be reversed for Python code
        csv_rows.sort(key=lambda row: row[0])
        csv_rows.sort(key=lambda row: int(re.search("\d{4}", row[0]).group(0)))
    
    csvwriter = csv.writer(sys.stdout, delimiter='\t')
    
    csvwriter.writerow(csv_header)
    csvwriter.writerows(csv_rows)



==> supplementary/src/topics_papers_tsv_to_latex.py <==
'''
Script for using the TSV data copied from topics_papers in order to create
Latex code for the supplementary material

Implemented with Python 3
'''

import sys
import csv
import colorsys
import re

# Fully saturated topic colors - source values in range [0, 255]
# Data copied from the Excel file
TOPIC_COLORS_MAX_RGB_255 = [\
    (31, 119, 180),
    (255, 127, 14),
    (44, 160, 44),
    (227, 26, 28),
    (148, 103, 189),
    (140, 86, 75),
    (227, 119, 194),
    (127, 127, 127),
    (188, 189, 34),
    (23, 190, 207)
]

# The ordering used in other summary tables (copied from the survey browser: use the code for "entriesList" within "printSummaryTableLatex()", for instance,
# and then run "JSON.stringify(entriesList.map(d => d.id))" within the developer console)
ROW_ORDER = ["Aupetit2007Visualizing","Garg2008Model","Crossno2009LSAView","Jeong2009iPCA","Johansson2009Interactive","Sips2009Selecting","Talbot2009EnsembleMatrix","VanLong2009MultiClusterTree","Choo2010iVisClassifier","Ingram2010DimStiller","Kapoor2010Interactive","MacInnes2010Visual","Migut2010Visual","Piringer2010HyperMoVal","Schreck2010Techniques","Seifert2010Stress","Ahmed2011Steerable","Albuquerque2011Perception","Berger2011Uncertainty","Bremm2011Assisted","Lespinats2011CheckViz","May2011Guiding","Migut2011Interactive","Turkay2011Interactive","VanDenElzen2011BaobabView","Amorim2012iLAMP","Brown2012Dis","Engel2012Visual","Hoferlin2012Inter","Jankowska2012Relative","Kienreich2012Visual","Lee2012iVisClustering","Paiva2012Semi","Tatu2012Subspace","Fernstad2013Quality","Gleicher2013Explainers","Muhlbacher2013APartition","Alsallakh2014Visual","Bogl2014Visual","Chuang2014Interactive","Gotz2014Visualizing","Krause2014INFUSE","Lee2014A","Liu2014Distortion","Martins2014Visual","Molchanov2014Interactive","Padua2014Interactive","Rieck2014Enhancing","Stolper2014Progressive","Zeiler2014Visualizing","Zhao2014LoVis","Amershi2015ModelTracker","Bogl2015Integrating","Brooks2015FeatureInsight","Coimbra2016Explaining","Joia2015Uncovering","Kulesza2015Principles","Liu2015Visual","Rauber2015Interactive","Rieck2015Comparing","Rieck2015Persistent","Silva2015Attribute","Yosinski2015Understanding","Assala2016Interactive","Chen2016DropoutSeer","Frohler2016GEMSe","Gotz2016Adaptive","Kahng2016Visual","Krause2016Interacting","Krause2016SeekAView","Krause2016Using","Rieck2016Exploring","Stahnke2016Probing","Turkay2016Enhancing","Xia2016DimScanner","Zhang2016AVisual","Zhao2016Manifold","Zhou2016Dimension","Badam2017Steering","Bernard2017Combining","Chae2017Visualization","Cypko2017Visual","Jackle2017Pattern","Jiang2017Interactive","Krause2017AWorkflow","Kwon2017AxiSketcher","Liu2017Towards","Ma2017EasySVM","Micallef2017Interactive","Ming2017Understanding","Peltonen2017Negative","Rauber2017Visualizing","Ren2017Squares","Schneider2017Visual","Shao2017Interactive","Strezoski2017Plug","Sun2017Label","Tamagnini2017Interpreting","Wang2017Linear","Wongsuphasawat2018Visualizing","Zeng2017CNNComparator","Alsallakh2018Do","Alvarez2018On","Bernard2018Towards","Cashman2018RNNbow","Cavallo2018AVisual","Cavallo2018Track","Chegini2018Interactive","Chen2018AnchorViz","Cutura2018VisCoDeR","ElAssady2018ThreadRecostructor","Jentner2018Minions","Kahng2018ActiVis","Karer2018Panning","Kauer2018Mapping","Krause2018AUser","Kwon2018Clustervision","Laugel2018Defining","Li2018EmbeddingVis","Lin2018RCLens","Liu2018Analyzing","Liu2018AnalyzingtheT","Liu2018DeepTracker","Liu2018Visual","Liu2018VisualExploration","Muhlbacher2018TreePOD","Nie2018Visualizing","Olah2018The","Pezzotti2018DeepEyes","Rauber2018Projections","Sacha2018SOMFlow","Schall2018Visualization","Schneider2018Integrating","Sehgal2018Visual","Sevastjanova2018Going","Sherkat2018Interactive","Strobelt2018LSTMVis","Sun2018FraudVis","Thiagarajan2018Exploring","Vogogias2018BayesPiles","Wang2018GANViz","Wang2018The","Xia2018LDSScanner","Yan2018Homology","Zhao2018SkyLens","Arendt2019Towards","Bernard2019Visual","Caballero2019V","Cabrera2019FairVis","Cashman2019AUser","Cavallo2019Clustrophile2","Chegini2019Interactive","Chen2019LDA","Das2019BEAMES","Gil2019Towards","Guo2019Visualizing","Hamid2019Visual","Hohman2019Gamut","Hohman2019TeleGam","Hollt2019Focus","Huang2019GBRTVis","Janik2019Interpreting","Ji2019Visual","Kahng2019GAN","Kinkeldey2019Towards","Kwon2019RetainVis","Liu2019Latent","Liu2019NLIZE","Madsen2019Visualizing","Ming2019Interpretable","Ming2019RuleMatrix","Murugesan2019DeepCompare","Park2019ComDia","Roesch2019Visualization","Sacha2019VIS4ML","Saldanha2019ReLVis","Sawatzky2019Visualizing","Steinparz2019Visualization","Strobelt2019Seq2seq","Tyagi2019ICE","Vig2019A","Wang2019ATMSeer","Wang2019DeepVID","Wang2019DQNViz","Wang2019High","Xu2019EnsembleLens","Zhang2019Manifold","Zhao2019FeatureExplorer","Zhao2019iForest","Zhao2019Oui","Ahn2019FairSight","Bauerle2020Classifier","Borland2019Selection","Cashman2019Ablate","Chatzimparmpas2020t-viSNE","Collaris2020ExplainExplore","Das2020QUESTO","Fujiwara2019Supporting","Fujiwara2020An","Gehrmann2019Visual","Gleicher2020Boxer","Gomez2020ViCE","Gortler2020Uncertainty","Hazarika2019NNVA","He2020DynamicsExplorer","Hohman2020Summit","Hohman2020Understanding","Jaunet2020DRLViz","Johnson2020NJM","Jonsson2020Visual","Khayat2019VASSL","Lekschas2020PEAX","Li2020A","Li2020Visualizing","Li2021Inspecting","Ma2019Explaining","Ming2019ProtoSteer","Pan2020RCAnalyzer","Puhringer2020InstanceFlow","Sahoo2020Visually","Schlegel2020Towards","Shen2020Visual","Shrivastava2020iSeqL","Spinner2020explAIner","Sun2020DFSeer","Tenney2020The","Wang2020ConceptExplorer","Wang2020SCANViz","Wang2020Visual","Wang2021Visual","Weidele2020AutoAIViz","Wexler2019The","Yang2020Diagnosing","Yang2020How","Alharbi2021VNLP","Bernard2021A","Bernard2021ProSeCo","Bian2021Semantic","Bibal2021IXVC","Caballero2021PerSleep","Cao2021SHIM","Cashman2021CAVA","Chatzimparmpas2021StackGenVis","Chatzimparmpas2021VisEvol","Chen2021Interactive","Chen2021OoDAnalyzer","Cheng2021DECE","Chotisarn2021Deep","Das2021CACTUS","Das2021Geono","Deng2021RISSAD","Espadoto2021Self","Espadoto2021UnProjection","Francoise2021Marcelle","Garcia2021Visual","Gomez2021AdViCE","Guo2021Interpretable","Han2021IVDAS","Hepenstal2021Developing","Hinterreiter2021Projection","Hoque2021Outcome","Huang2021A","Ji2021USEVis","Jo2021ProReveal","Kim2021Learn","Knittel2021Visual","Krause2021Visual","Lee2021FedNLP","Li2021CNNPruner","Li2021SemanticAxis","Li2021T3","Lo2021CNERVis","Lu2021Evaluating","Ma2021A","Ma2021Visual","Marcilio2021Contrastive","Marcilio2021Explaining","Marcilio2021ExplorerTree","Meng2021VADAF","Mishra2021Designing","Munz2021Visual","Neto2021Explainable","Nguyen2021XMAP","Nourani2021Anchoring","Ono2021PipelineProfiler","Park2021HyperTendril","Park2021VATUN","Rathore2021TopoAct","Rojo2021AHMoSe","Rostamzadeh2021VERONICA","Roy2021Explainable","Schader2021LayoutExOmizer","Seng2021Visual","Sevastjanova2021Explaining","Sevastjanova2021QuestionComb","Shen2021An","Sperrle2021Learning","Spinner2021Speculative","Strobelt2021LMdiff","Sun2021EvoSets","Suschnigg2021Visual","Tabatabai2021Why","Thomas2021FacetRules","Tian2021Using","Wang2021CNN","Wang2021GAM","Wang2021HypoML","Wang2021Investigating","Wang2021VisualAnalytics","Xia2021GBMVis","Xie2021A","Xie2021Auditing","Xie2021Exploring","Xu2021mTSeer","Yang2021Interactive","Yarlagadda2021DocTable","Yeon2021Visual","Yuan2021An","Zhang2021A","Zhang2021MI3","Zhou2021Facilitating","Zytek2021Sibyl","Ahmed2022AutoCl","Antweiler2022Visualizing","Appleby2022HyperNP","Balayn2022How","Bauerle2022exploRNN","Bauerle2022Symphony","Beckmann2022Interactive","Bodria2022Explaining","Boggust2022Embedding","Boggust2022Shared","Bredius2022Visual","Chatzimparmpas2022FeatureEnVi","Chen2022HINT","Chen2022Towards","Cheng2022A","Cheng2022ACMViz","Cheng2022VBridge","Cherepanov2022Visualization","Collaris2022Comparative","Collaris2022StrategyAtlas","Eckelt2022Visual","Eirich2022IRVINE","Eirich2022RfX","Fujiwara2022Interactive","Gobbo2022xai","Gortler2022Neo","Grimmeisen2022VisGIL","Haedecke2022ScrutinAI","Han2022Explainable","He2022Where","Hinterreiter2022ConfusionFlow","Hografer2022Steering","Horak2022Visual","Jeon2022Measuring","Jeong2022Interactively","Jin2022GNNLens","Kaul2022Improving","Knittel2022Real","Konforti2022SIGN","Kwon2022DASH","Kwon2022RMExplorer","Li2022A","Liu2022Visualizing","Loreaux2022Boosting","Marcilio2022Semi","Medoc2022Visualizing","Meng2022ModelWise","Metz2022A","Mishra2022Why","Monadjemi2022Guided","Munechika2022Visual","Munz2022Visualization","Nakao2022Toward","Neto2022Multivariate","Neves2022Fast","Nourani2022DETOXER","Oliveira2022SDBM","Palmeiro2022Data","Park2022NeuroCartography","Pu2022matExplorer","Qian2022RCDVis","Ratzenbock2022Uncover","Rind2022Trustworthy","Rostamzadeh2022Visual","Schafer2022Interactive","Schlegel2022ViNNPruner","Sevastjanova2022LMFingerprints","Shrestha2022FairFuse","Sielaff2022Visual","Sivaraman2022Emblaze","Sohns2022Attribute","Strobelt2022GenNI","Suresh2022Intuitively","Theissler2022ConfusionVis","Varu2022ARMatrix","Velumani2022AQX","Wang2022Interpretability","Wang2022Learning","Wang2022M2Lens","Wang2022TimberTrek","Wang2022When","Witschard2022Interactive","Worland2022Visualization","Xie2022FairRankVis","Xuan2022VAC","Yang2022Diagnosing","Yuan2022Context","Yuan2022iSEA","Yuan2022SUBPLEX","Yuan2022VisualExploration","Zang2022EVNet","Zhang2022HyIDSVis","Zhang2022OneLabeler","Zhao2022Human","Zhou2022NeuroMapper","Zytek2022Sibyl","Adilova2023Re","Ahn2023ESCAPE","Alexandre2023Visual","Angelini2023A","Arnorsson2023Why","Arunkumar2023LINGO","Atzberger2023Large","Babu2023User","Bertucci2023DendroMap","Bienefeld2023Solving","Bykov2023DORA","Cabral2023Addressing","Cabrera2023Zeno","Chatzimparmpas2023HardVis","Chatzimparmpas2023VisRuler","Chen2023A","Chen2023Federated","Cheng2023Polyphony","Chu2023A","Collaris2023LEMON","Delaforge2023EBBE","Deng2023Visual","Dilawer2023MultiCaM","Feng2023PromptMagician","Feng2023XNLI","Floricel2023Roses","Fujiwara2023Feature","Ge2023Optimally","Ghai2023D","Guo2023Causalvis","Haedecke2023ScrutinAI","Hao2023TimeTuner","He2023VideoPro","Hilasaca2023A","Hografer2023Tailorable","Hong2023Visualizing","Hoque2023Visual","Horak2023xOpat","Hu2023Xaitk","Huang2023A","Huang2023ConceptExplainer","Jeon2023CLAMS","Jeon2023Classes","Jeon2023ZADU","Jeong2023Dimensionality","Jin2023A","Jin2023ShortcutLens","Joo2023Distributional","Kadir2023A","Kale2023EVM","Kerrigan2023SliceLens","Klaus2023A","Kwon2023Finspector","Lan2023MediVizor","Li2023How","Li2023Incorporation","Li2023ScatterUQ","Li2023SpectrumVA","Li2023Visual","Li2023VisualNeuron","Liu2023RankAxis","Lu2023Visual","Machado2023ShaRP","Meng2023Class","Metz2023VISITOR","Mir2023Circles","Mobaraki2023A","Morariu2023DumbleDR","Morgenshtern2023RiskFix","Onzenoodt2023Out","Piccolotto2023Data","Ploshchik2023MetaStackVis","Pomme2023NetPrune","Prasad2023ProactiV","Prasad2023The","Quadri2023Automatic","Ramsey2023Toward","Rathore2023VERB","Reif2023Visualizing","Robertson2023Angler","Schlegel2023Interactive","Sevastjanova2023Visual","Shao2023Visual","Shi2023MADDPGViz","Shi2023VDL","Shrestha2023Help","Simic2023XAIVIER","Sivaraman2023Ignore","Sohns2023Decision","Steinparz2023Visualizing","Strobelt2023Interactive","Sun2023Designing","Teng2023VISPUR","Thijssen2023Scaling","Troisemaine2023An","Tseng2023Collaborative","Tyagi2023NAS","Vieth2023ManiVault","Wang2023CommonsenseVIS","Wang2023DeepSeer","Wang2023DOMINO","Wang2023DRAVA","Wang2023Extending","Wang2023GAM","Wang2023HetVis","Wang2023Visual","Wang2023WebSHAP","Wang2023WizMap","Wentzel2023DASS","Wu2023ATICVis","Wu2023VizOPTICS","Xenopoulos2023Calibrate","Xenopoulos2023GALE","Xia2023Interactive","Xie2023Towards","Ye2023Visualizing","Yeh2023AttentionViz","Yen2023CrowdIDEA","Yuan2023Visual","Zeng2023iHELP","Zhang2023CohortVA","Zhang2023LabelVizier","Zhang2023SliceTeller","Zheng2023EmbeddingTree"]

# Helper function for transforming the range of RGB color
def rgb_255_to_1(color_rgb_255):
    return (float(x)/255 for x in color_rgb_255)

# Helper function for calculating partially saturated color
def get_partially_saturated_color(source_rgb, x):
    # Convert the source color to HSV
    hue, source_saturation, source_value = colorsys.rgb_to_hsv(*source_rgb)
    
    # Interpolate between saturation and value levels
    result_saturation = float(x) * source_saturation
    result_value = float(x) * source_value + (1.0 - float(x)) * 1.0
        
    return colorsys.hsv_to_rgb(hue, result_saturation, result_value)


# Helper function for returning the snippet of custom Latex code for a color
def generate_latex_color_string(color_rgb):
    return "{:.2f},{:.2f},{:.2f}".format(*color_rgb) 

# Helper function for returning the snippet of custom Latex code for a color
def generate_latex_color_cell(color_rgb, value):
    return "\\colorcell{{{:.2f},{:.2f},{:.2f}}}{{{:1.2f}}}".format(*color_rgb, value) 


# Function for calculating partially saturated color
# and generating the corresponding Latex code
def get_latex_for_value(color_max_rgb_255, value):
    # Get the tuple with RGB values in range [0.0, 1.0]
    color_max_rgb = rgb_255_to_1(color_max_rgb_255)
        
    return generate_latex_color_cell(get_partially_saturated_color(color_max_rgb, value), value)



if len(sys.argv) < 2:
	print("Error: missing input filepath for a TSV file with the properly sorted document-topics data!\n", file=sys.stderr)
	sys.exit(1)

#with open('topics_papers.tsv', 'r') as f:
with open(sys.argv[1], 'r') as f:
    csvreader = csv.reader(f, delimiter='\t')
    csv_rows = [row for row in csvreader]
    
    csv_header = csv_rows.pop(0)
    
    # Sort the rows
    # If possible, use the order copied from elsewhere
    if ROW_ORDER is not None and len(ROW_ORDER) > 0:
        csv_rows.sort(key=lambda row: ROW_ORDER.index(row[0]))
    else:
        # Try to sort the rows in more or less the same order as in other summary tables,
        # i.e. by year (primary) and author/ID (secondary)
        # The order of sorting steps has to be reversed for Python code
        csv_rows.sort(key=lambda row: row[0])
        csv_rows.sort(key=lambda row: int(re.search("\d{4}", row[0]).group(0)))
    
    # Prepare the table configuration
    table_config_snippets = ["\\begin{tabular}{|l|l|"]
    table_config_snippets.extend(("l|" for s in csv_header[1:]))
    table_config_snippets.append("}")
    print("".join(table_config_snippets))
    
    # Prepare the table header
    table_header_snippets = ["\\hline \\textbf{\\#} & \\textbf{Technique} "]
    for j, s in enumerate(csv_header[1:]):
        color_string = generate_latex_color_string(rgb_255_to_1(TOPIC_COLORS_MAX_RGB_255[j]))
        col_header = "& \\headercell{{{}}}{{{}}} ".format(color_string, s.replace("_", "\\_"))
        table_header_snippets.append(col_header) 
    table_header_snippets.append("\\\\")
    print("".join(table_header_snippets))
    
    # Prepare the rows
    for i, csv_row in enumerate(csv_rows):
        row_snippets = ["\\hline ", "{} & \\inlinecite{{{}}} ".format((i+1), csv_row[0])]
        for j, v in enumerate(csv_row[1:]):
            latex_command = get_latex_for_value(TOPIC_COLORS_MAX_RGB_255[j], float(v))
            cell_value = "& {} ".format(latex_command)
            row_snippets.append(cell_value)
        row_snippets.append("\\\\")
        
        # Since the table is very long, introduce a gap every 10 rows
        if ((i+1) % 10 == 0):
            row_snippets.append(" \\hline")
        
        print("".join(row_snippets))
        
    print("\\hline")
    print("\\end{tabular}")
    


